Bend 3d Mixed Virtual Element Method for Elliptic Problems

In this study, we propose a virtual element scheme to solve the Darcy problem in three physical dimensions. The main novelty, here proposed, is that curved elements are naturally handled without any degradation of the solution accuracy. In fact, in presence of curved boundaries, or internal interfaces, the geometrical error introduced by planar approximations may dominate the convergence rate limiting the benefit of high-order approximations. We consider the Darcy problem in its mixed form to directly obtain, with our numerical scheme, accurate and mass conservative fluxes without any post-processing. An important step to derive this new scheme is the actual computation of polynomials over curved polyhedrons, here presented and discussed. Finally, we show the theoretical analysis of the scheme as well as several numerical examples to support our findings

==> dati/mixed3dGNCS/addSlopeToLogLog.m <==
function addSlopeToLogLog(xv,yv)
%
% function to plot on the active log-log plot the slope of the error 
%
% xv = abscissa 
% yv = ordinate 
%
for i=1:length(xv)-1
 
    x = sqrt(xv(i)*xv(i+1));
    y = sqrt(yv(i)*yv(i+1));
    m = (log(yv(i+1))-log(yv(i)))/(log(xv(i+1))-log(xv(i)));
    text(x,y,sprintf('%.2f',(m)),'HorizontalAlignment','center','BackgroundColor','y','FontSize',6);
end


==> dati/mixed3dGNCS/cubeDeg1Curved/mixed3d_meshcube_Curved_degree1_elements1000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 1;
numElements          = 1000;
numDofs              = 19901;
maxMeshSize          = 0.190619;
meanMeshSize         = 0.175537;
idealMeshSize        = 0.169449;
errorL2OnPressure    = 0.0019221;
errorL2OnVelocity    = 0.0012768;


==> dati/mixed3dGNCS/cubeDeg1Curved/mixed3d_meshcube_Curved_degree1_elements125.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 1;
numElements          = 125;
numDofs              = 2601;
maxMeshSize          = 0.375527;
meanMeshSize         = 0.350698;
idealMeshSize        = 0.338897;
errorL2OnPressure    = 0.00803344;
errorL2OnVelocity    = 0.00516329;


==> dati/mixed3dGNCS/cubeDeg1Curved/mixed3d_meshcube_Curved_degree1_elements27.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 1;
numElements          = 27;
numDofs              = 595;
maxMeshSize          = 0.6125;
meanMeshSize         = 0.583578;
idealMeshSize        = 0.564829;
errorL2OnPressure    = 0.0239607;
errorL2OnVelocity    = 0.0143326;


==> dati/mixed3dGNCS/cubeDeg1Curved/mixed3d_meshcube_Curved_degree1_elements8000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 1;
numElements          = 8000;
numDofs              = 155601;
maxMeshSize          = 0.095953;
meanMeshSize         = 0.0877593;
idealMeshSize        = 0.0847243;
errorL2OnPressure    = 0.000474335;
errorL2OnVelocity    = 0.00031778;


==> dati/mixed3dGNCS/cubeDeg1St/mixed3d_meshcube_Straig_degree1_elements1000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 1;
numElements          = 1000;
numDofs              = 19901;
maxMeshSize          = 0.190619;
meanMeshSize         = 0.175537;
idealMeshSize        = 0.16948;
errorL2OnPressure    = 0.00195938;
errorL2OnVelocity    = 0.0014002;


==> dati/mixed3dGNCS/cubeDeg1St/mixed3d_meshcube_Straig_degree1_elements125.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 1;
numElements          = 125;
numDofs              = 2601;
maxMeshSize          = 0.375527;
meanMeshSize         = 0.350698;
idealMeshSize        = 0.339152;
errorL2OnPressure    = 0.00818739;
errorL2OnVelocity    = 0.00566423;


==> dati/mixed3dGNCS/cubeDeg1St/mixed3d_meshcube_Straig_degree1_elements27.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 1;
numElements          = 27;
numDofs              = 595;
maxMeshSize          = 0.6125;
meanMeshSize         = 0.583578;
idealMeshSize        = 0.566018;
errorL2OnPressure    = 0.0244362;
errorL2OnVelocity    = 0.0157762;


==> dati/mixed3dGNCS/cubeDeg1St/mixed3d_meshcube_Straig_degree1_elements8000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 1;
numElements          = 8000;
numDofs              = 155601;
maxMeshSize          = 0.095953;
meanMeshSize         = 0.0877593;
idealMeshSize        = 0.0847283;
errorL2OnPressure    = 0.0004836;
errorL2OnVelocity    = 0.000348544;


==> dati/mixed3dGNCS/cubeDeg2Curved/mixed3d_meshcube_Curved_degree2_elements1000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 2;
numElements          = 1000;
numDofs              = 49801;
maxMeshSize          = 0.190619;
meanMeshSize         = 0.175537;
idealMeshSize        = 0.169449;
errorL2OnPressure    = 3.89635e-05;
errorL2OnVelocity    = 4.86129e-05;


==> dati/mixed3dGNCS/cubeDeg2Curved/mixed3d_meshcube_Curved_degree2_elements125.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 2;
numElements          = 125;
numDofs              = 6451;
maxMeshSize          = 0.375527;
meanMeshSize         = 0.350698;
idealMeshSize        = 0.338897;
errorL2OnPressure    = 0.000320921;
errorL2OnVelocity    = 0.000397728;


==> dati/mixed3dGNCS/cubeDeg2Curved/mixed3d_meshcube_Curved_degree2_elements27.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 2;
numElements          = 27;
numDofs              = 1459;
maxMeshSize          = 0.6125;
meanMeshSize         = 0.583578;
idealMeshSize        = 0.564829;
errorL2OnPressure    = 0.00157191;
errorL2OnVelocity    = 0.00185016;


==> dati/mixed3dGNCS/cubeDeg2Curved/mixed3d_meshcube_Curved_degree2_elements8000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 2;
numElements          = 8000;
numDofs              = 391201;
maxMeshSize          = 0.095953;
meanMeshSize         = 0.0877593;
idealMeshSize        = 0.0847243;
errorL2OnPressure    = 4.8294e-06;
errorL2OnVelocity    = 5.98764e-06;


==> dati/mixed3dGNCS/cubeDeg2St/mixed3d_meshcube_Straig_degree2_elements1000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 2;
numElements          = 1000;
numDofs              = 49801;
maxMeshSize          = 0.190619;
meanMeshSize         = 0.175537;
idealMeshSize        = 0.16948;
errorL2OnPressure    = 0.000378845;
errorL2OnVelocity    = 0.000576436;


==> dati/mixed3dGNCS/cubeDeg2St/mixed3d_meshcube_Straig_degree2_elements125.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 2;
numElements          = 125;
numDofs              = 6451;
maxMeshSize          = 0.375527;
meanMeshSize         = 0.350698;
idealMeshSize        = 0.339152;
errorL2OnPressure    = 0.00155612;
errorL2OnVelocity    = 0.002345;


==> dati/mixed3dGNCS/cubeDeg2St/mixed3d_meshcube_Straig_degree2_elements27.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 2;
numElements          = 27;
numDofs              = 1459;
maxMeshSize          = 0.6125;
meanMeshSize         = 0.583578;
idealMeshSize        = 0.566018;
errorL2OnPressure    = 0.0046292;
errorL2OnVelocity    = 0.00674501;


==> dati/mixed3dGNCS/cubeDeg2St/mixed3d_meshcube_Straig_degree2_elements8000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 2;
numElements          = 8000;
numDofs              = 391201;
maxMeshSize          = 0.095953;
meanMeshSize         = 0.0877593;
idealMeshSize        = 0.0847283;
errorL2OnPressure    = 9.41108e-05;
errorL2OnVelocity    = 0.0001434;


==> dati/mixed3dGNCS/cubeDeg3Curved/mixed3d_meshcube_Curved_degree3_elements1000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 3;
numElements          = 1000;
numDofs              = 98001;
maxMeshSize          = 0.190619;
meanMeshSize         = 0.175537;
idealMeshSize        = 0.169449;
errorL2OnPressure    = 9.70285e-07;
errorL2OnVelocity    = 1.29622e-06;


==> dati/mixed3dGNCS/cubeDeg3Curved/mixed3d_meshcube_Curved_degree3_elements125.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 3;
numElements          = 125;
numDofs              = 12626;
maxMeshSize          = 0.375527;
meanMeshSize         = 0.350698;
idealMeshSize        = 0.338897;
errorL2OnPressure    = 1.6565e-05;
errorL2OnVelocity    = 2.0524e-05;


==> dati/mixed3dGNCS/cubeDeg3Curved/mixed3d_meshcube_Curved_degree3_elements27.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 3;
numElements          = 27;
numDofs              = 2836;
maxMeshSize          = 0.6125;
meanMeshSize         = 0.583578;
idealMeshSize        = 0.564829;
errorL2OnPressure    = 0.000106996;
errorL2OnVelocity    = 0.000137705;


==> dati/mixed3dGNCS/cubeDeg3Curved/mixed3d_meshcube_Curved_degree3_elements8000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Curved';
dimension            = 3;
degreeK              = 3;
numElements          = 8000;
numDofs              = 772001;
maxMeshSize          = 0.095953;
meanMeshSize         = 0.0877593;
idealMeshSize        = 0.0847243;
errorL2OnPressure    = 6.0558e-08;
errorL2OnVelocity    = 7.8399e-08;


==> dati/mixed3dGNCS/cubeDeg3St/mixed3d_meshcube_Straig_degree3_elements1000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 3;
numElements          = 1000;
numDofs              = 98001;
maxMeshSize          = 0.190619;
meanMeshSize         = 0.175537;
idealMeshSize        = 0.16948;
errorL2OnPressure    = 0.000376816;
errorL2OnVelocity    = 0.00057521;


==> dati/mixed3dGNCS/cubeDeg3St/mixed3d_meshcube_Straig_degree3_elements125.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 3;
numElements          = 125;
numDofs              = 12626;
maxMeshSize          = 0.375527;
meanMeshSize         = 0.350698;
idealMeshSize        = 0.339152;
errorL2OnPressure    = 0.00152193;
errorL2OnVelocity    = 0.00231896;


==> dati/mixed3dGNCS/cubeDeg3St/mixed3d_meshcube_Straig_degree3_elements27.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 3;
numElements          = 27;
numDofs              = 2836;
maxMeshSize          = 0.6125;
meanMeshSize         = 0.583578;
idealMeshSize        = 0.566018;
errorL2OnPressure    = 0.00433422;
errorL2OnVelocity    = 0.00653174;


==> dati/mixed3dGNCS/cubeDeg3St/mixed3d_meshcube_Straig_degree3_elements8000.m <==
problemName          = 'mixed3d';
meshName             = 'cube_Straig';
dimension            = 3;
degreeK              = 3;
numElements          = 8000;
numDofs              = 772001;
maxMeshSize          = 0.095953;
meanMeshSize         = 0.0877593;
idealMeshSize        = 0.0847283;
errorL2OnPressure    = 9.39861e-05;
errorL2OnVelocity    = 0.000143373;


==> dati/mixed3dGNCS/cyliDeg1Curved/mixed3d_meshvoroCyli_curved_degree1_elements2048.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 2048;
numDofs              = 40641;
maxMeshSize          = 0.185182;
meanMeshSize         = 0.171795;
idealMeshSize        = 0.156404;
errorL2OnPressure    = 0.0172527;
errorL2OnVelocity    = 0.0154939;


==> dati/mixed3dGNCS/cyliDeg1Curved/mixed3d_meshvoroCyli_curved_degree1_elements256.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 256;
numDofs              = 5297;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.312808;
errorL2OnPressure    = 0.0791187;
errorL2OnVelocity    = 0.0622685;


==> dati/mixed3dGNCS/cyliDeg1Curved/mixed3d_meshvoroCyli_curved_degree1_elements32.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 32;
numDofs              = 717;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.625616;
errorL2OnPressure    = 0.353147;
errorL2OnVelocity    = 0.235056;


==> dati/mixed3dGNCS/cyliDeg1Curved/mixed3d_meshvoroCyli_curved_degree1_elements4.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 4;
numDofs              = 104;
maxMeshSize          = 1.32558;
meanMeshSize         = 1.32558;
idealMeshSize        = 1.25123;
errorL2OnPressure    = 0.780836;
errorL2OnVelocity    = 0.594219;


==> dati/mixed3dGNCS/cyliDeg1St/mixed3d_meshvoroCyli_straig_degree1_elements2048.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 2048;
numDofs              = 40641;
maxMeshSize          = 0.185182;
meanMeshSize         = 0.171795;
idealMeshSize        = 0.15632;
errorL2OnPressure    = 0.0145568;
errorL2OnVelocity    = 0.0154319;


==> dati/mixed3dGNCS/cyliDeg1St/mixed3d_meshvoroCyli_straig_degree1_elements256.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 256;
numDofs              = 5297;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.312138;
errorL2OnPressure    = 0.0729842;
errorL2OnVelocity    = 0.0616338;


==> dati/mixed3dGNCS/cyliDeg1St/mixed3d_meshvoroCyli_straig_degree1_elements32.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 32;
numDofs              = 717;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.620251;
errorL2OnPressure    = 0.399627;
errorL2OnVelocity    = 0.226522;


==> dati/mixed3dGNCS/cyliDeg1St/mixed3d_meshvoroCyli_straig_degree1_elements4.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 4;
numDofs              = 104;
maxMeshSize          = 1.32558;
meanMeshSize         = 1.32558;
idealMeshSize        = 1.20819;
errorL2OnPressure    = 1.53188;
errorL2OnVelocity    = 0.572038;


==> dati/mixed3dGNCS/cyliDeg2Curved/mixed3d_meshvoroCyli_curved_degree2_elements2048.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 2048;
numDofs              = 101761;
maxMeshSize          = 0.185182;
meanMeshSize         = 0.171795;
idealMeshSize        = 0.156404;
errorL2OnPressure    = 0.00104695;
errorL2OnVelocity    = 0.00105937;


==> dati/mixed3dGNCS/cyliDeg2Curved/mixed3d_meshvoroCyli_curved_degree2_elements256.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 256;
numDofs              = 13153;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.312808;
errorL2OnPressure    = 0.00817908;
errorL2OnVelocity    = 0.00855276;


==> dati/mixed3dGNCS/cyliDeg2Curved/mixed3d_meshvoroCyli_curved_degree2_elements32.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 32;
numDofs              = 1753;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.625616;
errorL2OnPressure    = 0.0621783;
errorL2OnVelocity    = 0.0682414;


==> dati/mixed3dGNCS/cyliDeg2Curved/mixed3d_meshvoroCyli_curved_degree2_elements4.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 4;
numDofs              = 247;
maxMeshSize          = 1.32558;
meanMeshSize         = 1.32558;
idealMeshSize        = 1.25123;
errorL2OnPressure    = 0.461925;
errorL2OnVelocity    = 0.452547;


==> dati/mixed3dGNCS/cyliDeg2St/mixed3d_meshvoroCyli_straig_degree2_elements2048.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 2048;
numDofs              = 101761;
maxMeshSize          = 0.185182;
meanMeshSize         = 0.171795;
idealMeshSize        = 0.15632;
errorL2OnPressure    = 0.00160915;
errorL2OnVelocity    = 0.00213175;


==> dati/mixed3dGNCS/cyliDeg2St/mixed3d_meshvoroCyli_straig_degree2_elements256.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 256;
numDofs              = 13153;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.312138;
errorL2OnPressure    = 0.00958429;
errorL2OnVelocity    = 0.0106521;


==> dati/mixed3dGNCS/cyliDeg2St/mixed3d_meshvoroCyli_straig_degree2_elements32.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 32;
numDofs              = 1753;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.620251;
errorL2OnPressure    = 0.0645899;
errorL2OnVelocity    = 0.0709022;


==> dati/mixed3dGNCS/cyliDeg2St/mixed3d_meshvoroCyli_straig_degree2_elements4.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 4;
numDofs              = 247;
maxMeshSize          = 1.32558;
meanMeshSize         = 1.32558;
idealMeshSize        = 1.20819;
errorL2OnPressure    = 0.463031;
errorL2OnVelocity    = 0.417496;


==> dati/mixed3dGNCS/cyliDeg3Curved/mixed3d_meshvoroCyli_curved_degree3_elements2048.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 2048;
numDofs              = 200321;
maxMeshSize          = 0.185182;
meanMeshSize         = 0.171795;
idealMeshSize        = 0.156404;
errorL2OnPressure    = 6.47232e-05;
errorL2OnVelocity    = 0.000100176;


==> dati/mixed3dGNCS/cyliDeg3Curved/mixed3d_meshvoroCyli_curved_degree3_elements256.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 256;
numDofs              = 25761;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.312808;
errorL2OnPressure    = 0.000936769;
errorL2OnVelocity    = 0.00186777;


==> dati/mixed3dGNCS/cyliDeg3Curved/mixed3d_meshvoroCyli_curved_degree3_elements32.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 32;
numDofs              = 3401;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.625616;
errorL2OnPressure    = 0.0142816;
errorL2OnVelocity    = 0.025923;


==> dati/mixed3dGNCS/cyliDeg3Curved/mixed3d_meshvoroCyli_curved_degree3_elements4.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 4;
numDofs              = 471;
maxMeshSize          = 1.32558;
meanMeshSize         = 1.32558;
idealMeshSize        = 1.25123;
errorL2OnPressure    = 0.219623;
errorL2OnVelocity    = 0.253967;


==> dati/mixed3dGNCS/cyliDeg3St/mixed3d_meshvoroCyli_straig_degree3_elements2048.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 2048;
numDofs              = 200321;
maxMeshSize          = 0.185182;
meanMeshSize         = 0.171795;
idealMeshSize        = 0.15632;
errorL2OnPressure    = 0.00121701;
errorL2OnVelocity    = 0.00255181;


==> dati/mixed3dGNCS/cyliDeg3St/mixed3d_meshvoroCyli_straig_degree3_elements256.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 256;
numDofs              = 25761;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.312138;
errorL2OnPressure    = 0.00506608;
errorL2OnVelocity    = 0.00843664;


==> dati/mixed3dGNCS/cyliDeg3St/mixed3d_meshvoroCyli_straig_degree3_elements32.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 32;
numDofs              = 3401;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.620251;
errorL2OnPressure    = 0.025279;
errorL2OnVelocity    = 0.0400763;


==> dati/mixed3dGNCS/cyliDeg3St/mixed3d_meshvoroCyli_straig_degree3_elements4.m <==
problemName          = 'mixed3d';
meshName             = 'voroCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 4;
numDofs              = 471;
maxMeshSize          = 1.32558;
meanMeshSize         = 1.32558;
idealMeshSize        = 1.20819;
errorL2OnPressure    = 0.214386;
errorL2OnVelocity    = 0.288621;


==> dati/mixed3dGNCS/cyliTriaDeg1Curved/mixed3d_meshtriaCyli_curved_degree1_elements13824.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 13824;
numDofs              = 247537;
maxMeshSize          = 0.124039;
meanMeshSize         = 0.114567;
idealMeshSize        = 0.0827586;
errorL2OnPressure    = 0.00606589;
errorL2OnVelocity    = 0.00575629;


==> dati/mixed3dGNCS/cyliTriaDeg1Curved/mixed3d_meshtriaCyli_curved_degree1_elements32768.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 32768;
numDofs              = 583425;
maxMeshSize          = 0.0932464;
meanMeshSize         = 0.0859349;
idealMeshSize        = 0.0620689;
errorL2OnPressure    = 0.00334189;
errorL2OnVelocity    = 0.00323416;


==> dati/mixed3dGNCS/cyliTriaDeg1Curved/mixed3d_meshtriaCyli_curved_degree1_elements512.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 512;
numDofs              = 9585;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.248276;
errorL2OnPressure    = 0.0671236;
errorL2OnVelocity    = 0.0517081;


==> dati/mixed3dGNCS/cyliTriaDeg1Curved/mixed3d_meshtriaCyli_curved_degree1_elements64.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 1;
numElements          = 64;
numDofs              = 1277;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.496552;
errorL2OnPressure    = 0.33828;
errorL2OnVelocity    = 0.200354;


==> dati/mixed3dGNCS/cyliTriaDeg1St/mixed3d_meshtriaCyli_straig_degree1_elements13824.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 13824;
numDofs              = 247537;
maxMeshSize          = 0.124039;
meanMeshSize         = 0.114567;
idealMeshSize        = 0.0827389;
errorL2OnPressure    = 0.00499734;
errorL2OnVelocity    = 0.00537164;


==> dati/mixed3dGNCS/cyliTriaDeg1St/mixed3d_meshtriaCyli_straig_degree1_elements32768.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 32768;
numDofs              = 583425;
maxMeshSize          = 0.0932464;
meanMeshSize         = 0.0859349;
idealMeshSize        = 0.0620606;
errorL2OnPressure    = 0.0027149;
errorL2OnVelocity    = 0.0029965;


==> dati/mixed3dGNCS/cyliTriaDeg1St/mixed3d_meshtriaCyli_straig_degree1_elements512.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 512;
numDofs              = 9585;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.247744;
errorL2OnPressure    = 0.060526;
errorL2OnVelocity    = 0.0470675;


==> dati/mixed3dGNCS/cyliTriaDeg1St/mixed3d_meshtriaCyli_straig_degree1_elements64.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 1;
numElements          = 64;
numDofs              = 1277;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.492294;
errorL2OnPressure    = 0.329421;
errorL2OnVelocity    = 0.189738;


==> dati/mixed3dGNCS/cyliTriaDeg2Curved/mixed3d_meshtriaCyli_curved_degree2_elements13824.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 13824;
numDofs              = 633313;
maxMeshSize          = 0.124039;
meanMeshSize         = 0.114567;
idealMeshSize        = 0.0827586;
errorL2OnPressure    = 0.000236944;
errorL2OnVelocity    = 0.000251157;


==> dati/mixed3dGNCS/cyliTriaDeg2Curved/mixed3d_meshtriaCyli_curved_degree2_elements32768.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 32768;
numDofs              = 1494529;
maxMeshSize          = 0.0932464;
meanMeshSize         = 0.0859349;
idealMeshSize        = 0.0620689;
errorL2OnPressure    = 9.99599e-05;
errorL2OnVelocity    = 0.000105719;


==> dati/mixed3dGNCS/cyliTriaDeg2Curved/mixed3d_meshtriaCyli_curved_degree2_elements512.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 512;
numDofs              = 24289;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.248276;
errorL2OnPressure    = 0.00631246;
errorL2OnVelocity    = 0.00684093;


==> dati/mixed3dGNCS/cyliTriaDeg2Curved/mixed3d_meshtriaCyli_curved_degree2_elements64.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 2;
numElements          = 64;
numDofs              = 3193;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.496552;
errorL2OnPressure    = 0.0479531;
errorL2OnVelocity    = 0.0540348;


==> dati/mixed3dGNCS/cyliTriaDeg2St/mixed3d_meshtriaCyli_straig_degree2_elements13824.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 13824;
numDofs              = 633313;
maxMeshSize          = 0.124039;
meanMeshSize         = 0.114567;
idealMeshSize        = 0.0827389;
errorL2OnPressure    = 0.000581615;
errorL2OnVelocity    = 0.00116576;


==> dati/mixed3dGNCS/cyliTriaDeg2St/mixed3d_meshtriaCyli_straig_degree2_elements32768.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 32768;
numDofs              = 1494529;
maxMeshSize          = 0.0932464;
meanMeshSize         = 0.0859349;
idealMeshSize        = 0.0620606;
errorL2OnPressure    = 0.000314372;
errorL2OnVelocity    = 0.000727837;


==> dati/mixed3dGNCS/cyliTriaDeg2St/mixed3d_meshtriaCyli_straig_degree2_elements512.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 512;
numDofs              = 24289;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.247744;
errorL2OnPressure    = 0.00796397;
errorL2OnVelocity    = 0.00976659;


==> dati/mixed3dGNCS/cyliTriaDeg2St/mixed3d_meshtriaCyli_straig_degree2_elements64.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 2;
numElements          = 64;
numDofs              = 3193;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.492294;
errorL2OnPressure    = 0.0513563;
errorL2OnVelocity    = 0.0578895;


==> dati/mixed3dGNCS/cyliTriaDeg3Curved/mixed3d_meshtriaCyli_curved_degree3_elements13824.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 13824;
numDofs              = 1262881;
maxMeshSize          = 0.124039;
meanMeshSize         = 0.114567;
idealMeshSize        = 0.0827586;
errorL2OnPressure    = 8.02428e-06;
errorL2OnVelocity    = 9.82876e-06;


==> dati/mixed3dGNCS/cyliTriaDeg3Curved/mixed3d_meshtriaCyli_curved_degree3_elements32768.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 32768;
numDofs              = 2982401;
maxMeshSize          = 0.0932464;
meanMeshSize         = 0.0859349;
idealMeshSize        = 0.0620689;
errorL2OnPressure    = 2.55429e-06;
errorL2OnVelocity    = 3.06455e-06;


==> dati/mixed3dGNCS/cyliTriaDeg3Curved/mixed3d_meshtriaCyli_curved_degree3_elements512.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 512;
numDofs              = 48161;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.248276;
errorL2OnPressure    = 0.000652114;
errorL2OnVelocity    = 0.000799334;


==> dati/mixed3dGNCS/cyliTriaDeg3Curved/mixed3d_meshtriaCyli_curved_degree3_elements64.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_curved';
dimension            = 3;
degreeK              = 3;
numElements          = 64;
numDofs              = 6281;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.496552;
errorL2OnPressure    = 0.00884919;
errorL2OnVelocity    = 0.011606;


==> dati/mixed3dGNCS/cyliTriaDeg3St/mixed3d_meshtriaCyli_straig_degree3_elements13824.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 13824;
numDofs              = 1262881;
maxMeshSize          = 0.124039;
meanMeshSize         = 0.114567;
idealMeshSize        = 0.0827389;
errorL2OnPressure    = 0.00053235;
errorL2OnVelocity    = 0.0013191;


==> dati/mixed3dGNCS/cyliTriaDeg3St/mixed3d_meshtriaCyli_straig_degree3_elements32768.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 32768;
numDofs              = 2982401;
maxMeshSize          = 0.0932464;
meanMeshSize         = 0.0859349;
idealMeshSize        = 0.0620606;
errorL2OnPressure    = 0.000298504;
errorL2OnVelocity    = 0.000837512;


==> dati/mixed3dGNCS/cyliTriaDeg3St/mixed3d_meshtriaCyli_straig_degree3_elements512.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 512;
numDofs              = 48161;
maxMeshSize          = 0.365025;
meanMeshSize         = 0.342993;
idealMeshSize        = 0.247744;
errorL2OnPressure    = 0.00495042;
errorL2OnVelocity    = 0.00800229;


==> dati/mixed3dGNCS/cyliTriaDeg3St/mixed3d_meshtriaCyli_straig_degree3_elements64.m <==
problemName          = 'mixed3d';
meshName             = 'triaCyli_straig';
dimension            = 3;
degreeK              = 3;
numElements          = 64;
numDofs              = 6281;
maxMeshSize          = 0.708057;
meanMeshSize         = 0.68124;
idealMeshSize        = 0.492294;
errorL2OnPressure    = 0.0221823;
errorL2OnVelocity    = 0.0293294;


==> dati/mixed3dGNCS/exe1/main.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import os

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=20)

color = ["gray", "gray", "gray",
         "blue", "blue",
         "green", "green",
         "red", "red",]

style = ["-.", "-.", "-.",
         "-o", "--x",
         "-o", "--x",
         "-o", "--x",]

names = ["none", "none", "none",
         "\\texttt{withGeo} $k=3$", "\\texttt{noGeo} $k=3$",
         "\\texttt{withGeo} $k=2$", "\\texttt{noGeo} $k=2$",
         "\\texttt{withGeo} $k=1$", "\\texttt{noGeo} $k=1$",]

def main(file_x, file_y, sub_plot, title, ylim):
    data_x = np.loadtxt(file_x)
    data_y = np.loadtxt(file_y)

    ax = fig.add_subplot(1, 2, sub_plot, ylim=ylim)

    for idx, (x, y, c, s) in enumerate(zip(data_x, data_y, color, style)):
        ax.loglog(x, y, s, color=c)
        if c == "gray":
            text = "$O(h^" + str(4-idx) + ")$"
            ax.text(0.775*x[-1], y[-1], text)
            ax.set_xlim(0.75*x[-1])

    ax.set_xlabel("$h$")
    ax.set_title(title)

    if sub_plot == 1:
        ax.set_ylabel("error")
    else:
        ax.yaxis.set_tick_params(length=0)
        ax.set_yticklabels([])

    ax.set_xticks((0.1, 0.2, 0.3, 0.4, 0.6))
    ax.set_xticklabels(("$10^{-1}$", "$2\\times10^{-1}$", "", "$4\\times10^{-1}$", "$6\\times10^{-1}$"))

    ax.grid(color="gray", linestyle="--", linewidth=0.5)#, which="both")

def legend():
    for c, s, n in zip(reversed(color), reversed(style), reversed(names)):
        if n != "none":
            plt.plot(np.zeros(1), np.zeros(1), s, color=c, label=n)
            plt.xticks([])
    plt.legend(ncol=3, bbox_to_anchor=(1, 0))

if __name__ == "__main__":
    ylim = (1e-8, 1e-1)

    fig = plt.figure(1, figsize=(16, 6))
    #fig.suptitle("\\texttt{hexR}")
    fig.subplots_adjust(hspace=0, wspace=0)

    main("dataXL2Pre.txt", "dataYL2Pre.txt", 1, "$L^2$-error pressure", ylim)
    main("dataXL2Vel.txt", "dataYL2Vel.txt", 2, "$L^2$-error velocity", ylim)

    file_out = "exe1.pdf"
    plt.savefig(file_out, bbox_inches="tight")
    plt.show()
    os.system("pdfcrop " + file_out + " " + file_out)

    plt.figure(2, figsize=(25, 10))
    legend()

    file_out = "legend.pdf"
    plt.savefig(file_out, bbox_inches="tight")
    plt.show()

    os.system("pdfcrop --margins '0 -560 0 0' " + file_out + " " + file_out)
    os.system("pdfcrop " + file_out + " " + file_out)



==> dati/mixed3dGNCS/exe2/deg/main.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import os

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=20)

color = ["gray", "gray", "gray",
         "blue", "blue",
         "green", "green",
         "red", "red",]

style = ["-.", "-.", "-.",
         "-o", "--x",
         "-o", "--x",
         "-o", "--x",]

names = ["none", "none", "none",
         "\\texttt{withGeo} $k=3$", "\\texttt{noGeo} $k=3$",
         "\\texttt{withGeo} $k=2$", "\\texttt{noGeo} $k=2$",
         "\\texttt{withGeo} $k=1$", "\\texttt{noGeo} $k=1$",]

def main(file_x, file_y, sub_plot, title, ylim):
    data_x = np.loadtxt(file_x)
    data_y = np.loadtxt(file_y)

    ax = fig.add_subplot(1, 2, sub_plot, ylim=ylim)

    for idx, (x, y, c, s) in enumerate(zip(data_x, data_y, color, style)):
        ax.loglog(x, y, s, color=c)
        if c == "gray":
            text = "$O(h^" + str(4-idx) + ")$"
            ax.text(0.775*x[-1], y[-1], text)
            ax.set_xlim(0.75*x[-1])

    ax.set_xlabel("$h$")
    ax.set_title(title)

    if sub_plot == 1:
        ax.set_ylabel("error")
    else:
        ax.yaxis.set_tick_params(length=0)
        ax.set_yticklabels([])

    ax.set_xticks((0.25, 0.5, 1))
    ax.set_xticklabels(("$2.5 \\times 10^{-1}$", "$5 \\times 10^{-1}$", "$1$"))

    ax.grid(color="gray", linestyle="--", linewidth=0.5)#, which="both")

def legend():
    for c, s, n in zip(reversed(color), reversed(style), reversed(names)):
        if n != "none":
            plt.plot(np.zeros(1), np.zeros(1), s, color=c, label=n)
            plt.xticks([])
    plt.legend(ncol=3, bbox_to_anchor=(1, 0))

if __name__ == "__main__":
    ylim = (5*1e-6, 2*1e0)

    fig = plt.figure(1, figsize=(16, 6))
    fig.suptitle("\\texttt{quad}")
    fig.subplots_adjust(hspace=0, wspace=0)

    main("dataXL2Pre.txt", "dataYL2Pre.txt", 1, "$L^2$-error pressure", ylim)
    main("dataXL2Vel.txt", "dataYL2Vel.txt", 2, "$L^2$-error velocity", ylim)

    file_out = "exe2_deg.pdf"
    plt.savefig(file_out, bbox_inches="tight")
    plt.show()
    os.system("pdfcrop " + file_out + " " + file_out)

    plt.figure(2, figsize=(25, 10))
    legend()

    file_out = "legend.pdf"
    plt.savefig(file_out, bbox_inches="tight")
    plt.show()

    os.system("pdfcrop --margins '0 -560 0 0' " + file_out + " " + file_out)
    os.system("pdfcrop " + file_out + " " + file_out)



==> dati/mixed3dGNCS/exe2/tria/main.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import os

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=20)

color = ["gray", "gray", "gray",
         "blue", "blue",
         "green", "green",
         "red", "red",]

style = ["-.", "-.", "-.",
         "-o", "--x",
         "-o", "--x",
         "-o", "--x",]

names = ["none", "none", "none",
         "\\texttt{withGeo} $k=3$", "\\texttt{noGeo} $k=3$",
         "\\texttt{withGeo} $k=2$", "\\texttt{noGeo} $k=2$",
         "\\texttt{withGeo} $k=1$", "\\texttt{noGeo} $k=1$",]

def main(file_x, file_y, sub_plot, title, ylim):
    data_x = np.loadtxt(file_x)
    data_y = np.loadtxt(file_y)

    ax = fig.add_subplot(1, 2, sub_plot, ylim=ylim)

    for idx, (x, y, c, s) in enumerate(zip(data_x, data_y, color, style)):
        ax.loglog(x, y, s, color=c)
        if c == "gray":
            text = "$O(h^" + str(4-idx) + ")$"
            ax.text(0.775*x[-1], y[-1], text)
            ax.set_xlim(0.75*x[-1])

    ax.set_xlabel("$h$")
    ax.set_title(title)

    if sub_plot == 1:
        ax.set_ylabel("error")
    else:
        ax.yaxis.set_tick_params(length=0)
        ax.set_yticklabels([])

    ax.set_xticks((0.1, 0.2, 0.4))
    ax.set_xticklabels(("$1 \\times 10^{-1}$", "$2 \\times 10^{-1}$", "$4 \\times 10^{-1}$"))

    ax.grid(color="gray", linestyle="--", linewidth=0.5)#, which="both")

def legend():
    for c, s, n in zip(reversed(color), reversed(style), reversed(names)):
        if n != "none":
            plt.plot(np.zeros(1), np.zeros(1), s, color=c, label=n)
            plt.xticks([])
    plt.legend(ncol=3, bbox_to_anchor=(1, 0))

if __name__ == "__main__":
    ylim = (2.5*1e-7, 1e0)

    fig = plt.figure(1, figsize=(16, 6))
    fig.suptitle("\\texttt{tria}")
    fig.subplots_adjust(hspace=0, wspace=0)

    main("dataXL2Pre.txt", "dataYL2Pre.txt", 1, "$L^2$-error pressure", ylim)
    main("dataXL2Vel.txt", "dataYL2Vel.txt", 2, "$L^2$-error velocity", ylim)

    file_out = "exe2_tria.pdf"
    plt.savefig(file_out, bbox_inches="tight")
    plt.show()
    os.system("pdfcrop " + file_out + " " + file_out)

    plt.figure(2, figsize=(25, 10))
    legend()

    file_out = "legend.pdf"
    plt.savefig(file_out, bbox_inches="tight")
    plt.show()

    os.system("pdfcrop --margins '0 -560 0 0' " + file_out + " " + file_out)
    os.system("pdfcrop " + file_out + " " + file_out)



==> dati/mixed3dGNCS/makeAHConvergenceGraph.m <==
function makeAHConvergenceGraph(folderName,graphOption,legendName)
%
% Method to make a convergence an easy convergence graph.
% 1) folderName where there are the files 
% 2) graphOption the option for lines 
% 3) legendName legend 
% 4) putSlope if it is 1 put the slope
%

listOfFiles = what(folderName);
switch(length(listOfFiles.m))
    case(1)
            fileToConsider = char(...
            strcat(listOfFiles.m{1}(1:end-2)));
    case(2)
            fileToConsider = char(...
            strcat(listOfFiles.m{1}(1:end-2)),...
            strcat(listOfFiles.m{2}(1:end-2)));
    case(3)
            fileToConsider = char(...
            strcat(listOfFiles.m{1}(1:end-2)),...
            strcat(listOfFiles.m{2}(1:end-2)),...
            strcat(listOfFiles.m{3}(1:end-2)));
    case(4)
            fileToConsider = char(...
            strcat(listOfFiles.m{1}(1:end-2)),...
            strcat(listOfFiles.m{2}(1:end-2)),...
            strcat(listOfFiles.m{3}(1:end-2)),...
            strcat(listOfFiles.m{4}(1:end-2)));
    case(5)
            fileToConsider = char(...
            strcat(listOfFiles.m{1}(1:end-2)),...
            strcat(listOfFiles.m{2}(1:end-2)),...
            strcat(listOfFiles.m{3}(1:end-2)),...
            strcat(listOfFiles.m{4}(1:end-2)),...
            strcat(listOfFiles.m{5}(1:end-2)));
    case(6)
            fileToConsider = char(...
            strcat(listOfFiles.m{1}(1:end-2)),...
            strcat(listOfFiles.m{2}(1:end-2)),...
            strcat(listOfFiles.m{3}(1:end-2)),...
            strcat(listOfFiles.m{4}(1:end-2)),...
            strcat(listOfFiles.m{5}(1:end-2)),...
            strcat(listOfFiles.m{6}(1:end-2)));
end

addpath(folderName)
[errorP, errorV, h] = makeVectors(fileToConsider);
rmpath(folderName)

figure(1)
loglog(h, errorV, graphOption, 'DisplayName', legendName,...
       'LineWidth',2','MarkerSize',10);
title('$L^2$ error on velocity','Interpreter','latex','FontSize', 20)
hold all;
grid on;
L = legend('-dynamicLegend','Location','SouthEast');
set(L,'Interpreter','latex');
set(L,'FontSize', 13);
xlabel('$h$','Interpreter','latex','FontSize', 20);
ylabel('$L^2$ error','Interpreter','latex','FontSize', 20);
% addSlopeToLogLog(h, errorV);

figure(2)
loglog(h, errorP, graphOption, 'DisplayName', legendName,...
       'LineWidth',2','MarkerSize',10);
title('$L^2$ error on pressure','Interpreter','latex','FontSize', 20)
hold all;
grid on;
L = legend('-dynamicLegend','Location','SouthEast');
set(L,'Interpreter','latex');
set(L,'FontSize', 13);
xlabel('$h$','Interpreter','latex','FontSize', 20);
ylabel('$L^2$ error','Interpreter','latex','FontSize', 20);
% addSlopeToLogLog(h, errorP);


==> dati/mixed3dGNCS/makeGraphExe1.m <==
clear all 
close all 
clc

makeAHConvergenceGraph('cubeDeg1St',     'r*--', '$k = 1$ \texttt{striaght}');
makeAHConvergenceGraph('cubeDeg1Curved', 'r*-',  '$k = 1$ \texttt{curved}');

makeAHConvergenceGraph('cubeDeg2St',     'b>--', '$k = 2$ \texttt{striaght}');
makeAHConvergenceGraph('cubeDeg2Curved', 'b>-',  '$k = 2$ \texttt{curved}');

makeAHConvergenceGraph('cubeDeg3St',     'gs--', '$k = 3$ \texttt{striaght}');
makeAHConvergenceGraph('cubeDeg3Curved', 'gs-',  '$k = 3$ \texttt{curved}');

putReferenceLines(2:4,1:2, [1e-01,1e-02,0.6e-03]);
saveXYData;

==> dati/mixed3dGNCS/makeGraphExe2.m <==
clear all 
close all 
clc

%%% made by quad extusion
%makeAHConvergenceGraph('cyliDeg1St',     'r*--', '$k = 1$ \texttt{striaght}');
%makeAHConvergenceGraph('cyliDeg1Curved', 'r*-',  '$k = 1$ \texttt{curved}');

%makeAHConvergenceGraph('cyliDeg2St',     'b>--', '$k = 2$ \texttt{striaght}');
%makeAHConvergenceGraph('cyliDeg2Curved', 'b>-',  '$k = 2$ \texttt{curved}');

%makeAHConvergenceGraph('cyliDeg3St',     'gs--', '$k = 3$ \texttt{striaght}');
%makeAHConvergenceGraph('cyliDeg3Curved', 'gs-',  '$k = 3$ \texttt{curved}');

%%% made by tria extusion
makeAHConvergenceGraph('cyliTriaDeg1St',     'r*--', '$k = 1$ \texttt{striaght}');
makeAHConvergenceGraph('cyliTriaDeg1Curved', 'r*-',  '$k = 1$ \texttt{curved}');
 
makeAHConvergenceGraph('cyliTriaDeg2St',     'b>--', '$k = 2$ \texttt{striaght}');
makeAHConvergenceGraph('cyliTriaDeg2Curved', 'b>-',  '$k = 2$ \texttt{curved}');
 
makeAHConvergenceGraph('cyliTriaDeg3St',     'gs--', '$k = 2$ \texttt{striaght}');
makeAHConvergenceGraph('cyliTriaDeg3Curved', 'gs-',  '$k = 3$ \texttt{curved}');

putReferenceLines(2:4,1:2, [1e-00,1e-01,1e-02])
saveXYData

==> dati/mixed3dGNCS/makeVectors.m <==
function [errorP, errorV, h] = makeVectors(listOfFiles)

N = size(listOfFiles,1);
errorP = zeros(N,1);
errorV= zeros(N,1);

h = zeros(N,1);
numEle = zeros(N,1);

% loop and call the matlab scripts to get the variables
for i=1:N
    eval(listOfFiles(i,:));
    
    errorP(i) = errorL2OnPressure; 
    errorV(i) = errorL2OnVelocity;

    h(i)       = meanMeshSize;
    numEle(i)  = numElements;
end

[~, index] = sort(numEle);

% sort 
h = h(index);
errorP = errorP(index);
errorV = errorV(index);


==> dati/mixed3dGNCS/putReferenceLines.m <==
function putReferenceLines(exponents, figIds, corrections)

if(nargin==2)
    corrections = ones(size(exponents));
end

for j=1:length(figIds)
        
    fig = figure(figIds(j));
    line = findobj(fig, 'Type', 'line');
    rangeX = get(line(1), 'xData'); 
    
    range = [min(rangeX),max(rangeX)];
    for i=2:length(line)
       
       range(1) = min(rangeX(1),min(get(line(i), 'xData')));
       range(2) = max(rangeX(2),max(get(line(i), 'xData')));
             
    end
    
    set(fig, 'Position', [1 1 1000 1300]);
   
    LOld = legend;
    set(LOld, 'AutoUpdate', 'off');
    for i=1:length(exponents)
       hold on;
       plot(rangeX,(rangeX.^exponents(i)).*corrections(i),':k','LineWidth',1.5); 
       nameToPut = strcat('$O(h^{',num2str(exponents(i)),'})$');
       text(0.87*range(1),((range(1)^exponents(i))*corrections(i)),nameToPut,'HorizontalAlignment','center',...
                                                                             'BackgroundColor','w',...
                                                                             'Interpreter','latex',...
                                                                             'FontSize',12);
    end 

    xlim([min(rangeX)*0.5,max(rangeX)*1.5]);
    
end

==> dati/mixed3dGNCS/saveXYData.m <==
function saveXYData

fig = figure(1);
line = findobj(fig, 'Type', 'line');
howmany = size(line,1);
rangeX = cell2mat(get(line(1:howmany), 'xData'));
rangeY = cell2mat(get(line(1:howmany), 'yData'));
save('dataXL2Vel.txt', 'rangeX', '-ascii')
save('dataYL2Vel.txt', 'rangeY', '-ascii')


fig = figure(2);
line = findobj(fig, 'Type', 'line');
howmany = size(line,1);
rangeX = cell2mat(get(line(1:howmany), 'xData'));
rangeY = cell2mat(get(line(1:howmany), 'yData'));
save('dataXL2Pre.txt', 'rangeX', '-ascii')
save('dataYL2Pre.txt', 'rangeY', '-ascii')

end


==> imm/createPdf.sh <==
# script to convert and crop images 
for FILE in ./*.eps; do
  epstopdf "${FILE}"
done
for FILE in ./*.pdf; do
  pdfcrop "${FILE}"
done

